Quality factor for zero-bias conductance peaks in Majorana nanowire

Despite recent experimental progress towards observing large zero-bias conductance peaks (ZBCPs) as signatures of Majorana modes, confusion remains about whether Majorana modes have been observed. This is in part due to the theoretical prediction of fine-tuned trivial (i.e., non-topological) zero-bias peaks that occur because of uncontrolled quantum dots or disorder potentials. While many aspects of the topological phase can be somewhat fine-tuned because the topological phase space is often small, the quantized height of the ZBCP associated with a Majorana mode is known to be robust at sufficiently low temperatures even as the tunnel barrier is pinched off to vanishingly small normal-state conductance. The key shortcoming of the existing experimental works is an acute lack of stability of the putative Majorana mode features, indicating the probable absence of a topological phase, and the current paper suggests specific experimentally accessible measures for a careful quantitative analysis of the measured ZBCP stability. In this paper, we study how the counter-intuitive robustness of the ZBCP height to the tunnel barrier strength can be used to distinguish Majorana modes from non-topological ZBCPs. To this end, we introduce a dimensionless quality factor $F$ to quantify the robustness of the ZBCP height based on the range of normal-state (i.e. above-gap) conductance (which depends crucially on the tunnel barrier height) over which the ZBCP height remains within a pre-specified range of quantization. By computing this quality factor $F$ together with the topological characteristics for a wide range of models and parameters, we find that Majoranas are significantly more robust (i.e., have a higher value of $F$) compared with non-topological ZBCPs in the ideal low-temperature limit. Even at a temperature as high as the experimentally used $20$ mK, we find that we can set a threshold value of $F\sim 2.5$ (for $\epsilon=0.1$) so that ZBCPs associated with a quality factor $F>2.5$ are likely topological and $F\ll 2.5$ are topologically trivial. More precisely, the value of $F$ is operationally related to the degree of separation of the Majorana modes in the system, although $F$ uses only the experimentally measured tunnel conductance properties. Finally, we discuss how the quality factor $F$ measured in a transport setup can help estimate the quality of topological qubits made from Majorana modes. In particular, we show that if the induced gap can be enhanced somehow beyond the currently available $\sim 30$ $\mu$eV in InAs/Al samples, large (small) values of $F$ could easily distinguish between stable topological (unstable trivial) ZBCPs with the quantum dot induced quasi-Majorana bound states occasionally behaving similar to topological Majorana modes in short wires.

==> anc/README.txt <==
*****Appendix_Results.pdf*****:
This file includes the extra simulation results we did before we demonstrate the characteristic sets in our paper. Each panel in this pdf file is labeled in the same way as in our main paper. In these results, we provide one single F value for one single temperature and showed it in the parameter section on each page. For the "Bad" and "Ugly" sets which seem to have similar features to the "Good" sets, we also further calculate the wave functions [panel (c)]. The optional label "Generic case" means that set shows the generic feature -- not having quantized ZBCP plateaus.

*****Data*****
Data is categorized into "Good", "Bad", and "Ugly" directories. In each directory, the subdirectory is named as the number in the title of each page of Appendix_Results.pdf. For example, you can find the data corresponding to "Good" ZBP (1) under: Good -> (1). There are two files under the number subdirectory: "data_Zeeman.csv" and "data_Eb_Vz=xxx.csv".

"data_Zeeman.csv":
This data corresponds to the conductance (as a function of bias voltage and Zeeman field Vz) in panel (a). The values in the first column are the bias voltages (from -0.3 meV to 0.3 meV), while the values in the first row (or header) are the Zeeman field in meV (the range corresponds to each set in the Appendix_Results.pdf). The other part of the data is the 2D conductance values with the corresponding bias voltage varying row by row, and the corresponding Zeeman field varying column by column. One can get the line-cut as in panel (e) by picking the conductance data corresponding to a fixed bias voltage.

"data_Eb_Vz=xxx.csv":
This data corresponds to the conductance (as a function of bias voltage and tunneling barrier height Eb) in panel (b). The values in the first column are the bias voltages (from -0.3 meV to 0.3 meV), while the values in the first row (or header) are the tunneling barrier height in meV (the range corresponds to each set in the Appendix_Results.pdf). The other part of the data is the 2D conductance values with the corresponding bias voltage varying row by row, and the corresponding tunneling barrier height varying column by column. One can get the line cut as in panel (f) by picking the conductance data corresponding to a fixed bias voltage. With the data of panel (f), one can also rearrange the data to get the relation as panel (g).

"variables.p":
This file is inside each set of the "Ugly" directory. The reader can find the parameters, especially the position-dependent disorder potential by importing this in Python. By compiling the following codes in Python,
********************
import pickle
file = open('variables.p', 'rb')
NS_dict = pickle.load(file)
file.close()
********************
the reader can find the variable 'V_imp' as the random potential as a function of position in the nanowire inside the dictionary 'NS_dict'. Since the same statistics do not guarantee the same randomness, we provide the exact 'V_imp' for each 'Ugly' set so the reader can reproduce the same result using our model.
